The Growth Constant for Multichains in Young's Lattice

Azam and Richmond (arXiv:2107.09149) showed that, over the partitions $\lambda$ of $n$ with exactly $k$ parts, the average size of the interval $[\emptyset,\lambda]$ in Young's lattice grows like $G_k n^k$, with $G_k$ a weighted sum over an interval of partitions. We give a short proof that does not use their recursion, with an error term, and for multichains $\lambda \supseteq \mu^1 \supseteq \dots \supseteq \mu^{m-1}$ of any length: the average number of them below $\lambda$ is $G^{(m)}_k n^{(m-1)k}(1+O(1/n))$, where $G^{(m)}_k$ is a weighted sum over the standard Young tableaux of the $m \times k$ rectangle. For $k=2$ the constant has a closed form.

==> anc/Challenge.lean <==
/-
Statements of the main results of "The Growth Constant for Multichains in Young's Lattice"
(`../article/further-comments.org`), for the Palomar registry. This file imports Mathlib only.
The definitions are copied verbatim from `YoungMultichains/`; `Solution.lean` proves that the
copies equal the originals, and proves the theorems.
2026-11-27 - Claude Fable 5.2 (jts-mex): created.
-/
module

public import Mathlib

@[expose] public section

/-!
# Multichains in Young's lattice: the advertised statements

Fix `m` rows and `k` columns. A *plane partition on the `m × k` rectangle* is an array of
natural numbers `π(r, c)` that is weakly decreasing along rows and down columns. Its rows are
partitions `λ ⊇ μ¹ ⊇ … ⊇ μ^(m-1)` with at most `k` parts each, so a plane partition whose first
row sums to `n` and has no zero entry is a multichain `λ ⊇ μ¹ ⊇ … ⊇ μ^(m-1)` in Young's lattice,
where `λ` is a partition of `n` with exactly `k` parts. **This identification is by definition;
it is not formalised**: nothing below mentions Mathlib's `YoungDiagram`. Only the one-row case is
tied to Mathlib's `Nat.Partition` (`count_one_row`).

Everything is 0-based. A cell is a pair (row, column) in `Fin m × Fin k`, and row 0 is the first
row. A tableau is a function from cells to `Fin (m * k)`; its entry `t` stands for the entry
`t + 1` of the paper.

The definitions, in plain words:

* `Cell m k`: the cells of the rectangle.
* `IsSYT T`, `SYT m k`: `T` is a standard Young tableau of shape `(k^m)`; the set of these.
* `firstRowCount T t`: how many entries of the first row of `T` are at most `t` (the paper's
  `a_{t+1}(T)`).
* `weight T`: the product of `1 / a_t(T)` over all `t`.
* `Ba m k`: formula (2) of the paper, `B^{(m)}_k`, the sum of the weights of the tableaux.
* `Adm T'`: the paper's set `S(T')` of weakly increasing sequences `s` with `a_i(T') ≤ s_i ≤ k`.
* `Bb m k`: formula (3) of the paper for `m + 1` rows, a sum over the tableaux with `m` rows.
* `ppExact m k n`: the paper's `C^{(m)}_{k,n}`, the number of plane partitions on the rectangle
  whose first row sums to `n` and has no zero entry. The number of partitions of `n` with exactly
  `k` parts is `ppExact 1 k n`, and the average number of multichains is
  `ppExact m k n / ppExact 1 k n`.
* `Gconst m k`: the growth constant `G^{(m)}_k = k! (k-1)! / (mk-1)! · B^{(m)}_k`.
* `ARsum k`: Azam and Richmond's sum of `∏ 1/λ_i` over the interval `[(k, k-1, …, 1), (k^k)]`.

The asymptotic statements are `f =O[atTop] g` for functions of `n : ℕ`, and are stated for
`m + 1` rows and `k + 1` columns, so that they need no side conditions.
-/

namespace FurtherComments

open Asymptotics Filter Finset

/-- Cells of the rectangle with `m` rows of length `k`: (row, column), both 0-based. -/
abbrev Cell (m k : ℕ) := Fin m × Fin k

/-- `T` is a standard Young tableau of shape `(k^m)`: injective (hence bijective), and
strictly increasing from north-west to south-east, in particular along rows and down columns. -/
def IsSYT {m k : ℕ} (T : Cell m k → Fin (m * k)) : Prop :=
  Function.Injective T ∧ ∀ c d : Cell m k, c.1 ≤ d.1 → c.2 ≤ d.2 → c ≠ d → T c < T d

instance {m k : ℕ} : DecidablePred (IsSYT (m := m) (k := k)) := fun T => by
  unfold IsSYT; infer_instance

/-- The standard Young tableaux of shape `(k^m)`. -/
def SYT (m k : ℕ) : Finset (Cell m k → Fin (m * k)) := Finset.univ.filter IsSYT

/-- The number of cells of the first row whose entry is at most `t`. With the paper's 1-based
entries this is `a_{t+1}(T)`. -/
def firstRowCount {m k : ℕ} (T : Cell m k → Fin (m * k)) (t : Fin (m * k)) : ℕ :=
  (Finset.univ.filter fun c : Cell m k => (c.1 : ℕ) = 0 ∧ T c ≤ t).card

/-- The weight `∏_t 1 / a_t(T)` of a tableau. -/
def weight {m k : ℕ} (T : Cell m k → Fin (m * k)) : ℚ :=
  ∏ t : Fin (m * k), (1 : ℚ) / (firstRowCount T t : ℚ)

/-- Formula (2) of the paper: `Ba m k` is `B^{(m)}_k`, the sum of the weights of the tableaux of
shape `(k^m)`. -/
def Ba (m k : ℕ) : ℚ := ∑ T ∈ SYT m k, weight T

/-- The set `S(T')` of the paper: the weakly increasing sequences `s` with values at most `k`
and `s i ≥ a_i(T')`, where `a_i(T')` is `firstRowCount T' i`. -/
def Adm {m k : ℕ} (T' : Cell m k → Fin (m * k)) : Finset (Fin (m * k) → Fin (k + 1)) :=
  Finset.univ.filter fun s =>
    (∀ i j : Fin (m * k), i ≤ j → s i ≤ s j) ∧ ∀ i : Fin (m * k), firstRowCount T' i ≤ (s i : ℕ)

/-- Formula (3) of the paper, with the number of rows shifted: `Bb m k` is the right-hand side
for `B^{(m+1)}_k`, a sum over the tableaux `T'` of shape `(k^m)`. -/
def Bb (m k : ℕ) : ℚ :=
  (1 / (k.factorial : ℚ)) *
    ∑ T' ∈ SYT m k, ∑ s ∈ Adm T', ∏ i : Fin (m * k), (1 : ℚ) / ((s i : ℕ) : ℚ)

/-- The number of plane partitions on the rectangle with `m` rows of length `k` whose first row
has sum `n` and no zero entry, i.e. is a partition of `n` with exactly `k` parts (the first row
is weakly decreasing, so this is the condition that its last entry is positive). For `m ≥ 1`
this is the paper's `C^{(m)}_{k,n}`. -/
def ppExact (m k n : ℕ) : ℕ :=
  (univ.filter fun π : Cell m k → Fin (n + 1) =>
    (∀ c d : Cell m k, c.1 ≤ d.1 → c.2 ≤ d.2 → π d ≤ π c) ∧
      ∑ c ∈ univ.filter (fun c : Cell m k => (c.1 : ℕ) = 0), (π c : ℕ) = n ∧
        ∀ c : Cell m k, (c.1 : ℕ) = 0 → 0 < (π c : ℕ)).card

/-- The growth constant `G^{(m)}_k = k! (k-1)! / (mk-1)! · B^{(m)}_k` of Theorem 1. -/
def Gconst (m k : ℕ) : ℚ :=
  ((k.factorial : ℚ) * ((k - 1).factorial : ℚ)) / ((m * k - 1).factorial : ℚ) * Ba m k

/-- Azam and Richmond's sum `∑_{λ ∈ I_k} ∏_i 1/λ_i` over the interval
`I_k = [(k, k-1, …, 1), (k^k)]`: the weakly decreasing `l_0 ≥ … ≥ l_{k-1}` with values at most
`k` and `l_i ≥ k - i` (0-based `i`). -/
def ARsum (k : ℕ) : ℚ :=
  ∑ l ∈ univ.filter (fun l : Fin k → Fin (k + 1) =>
      (∀ i j : Fin k, i ≤ j → l j ≤ l i) ∧ ∀ i : Fin k, k ≤ (l i : ℕ) + (i : ℕ)),
    ∏ i : Fin k, (1 : ℚ) / ((l i : ℕ) : ℚ)

/-! ### The statements -/

/-- **Theorem 1 of the paper, first part.** For `m + 1` rows and partitions with exactly `k + 1`
parts, the average number of multichains `C_{k+1,n} / c_{k+1,n}` is `G n^(m(k+1)) (1 + O(1/n))`
with `G = Gconst (m + 1) (k + 1)`; stated as average `- G n^(m(k+1)) = O(n^(m(k+1) - 1))` as
`n → ∞`. -/
theorem theorem_one (m k : ℕ) :
    (fun n : ℕ => (ppExact (m + 1) (k + 1) n : ℝ) / (ppExact 1 (k + 1) n : ℝ) -
        ((Gconst (m + 1) (k + 1) : ℚ) : ℝ) * (n : ℝ) ^ (m * (k + 1)))
      =O[atTop] fun n : ℕ => (n : ℝ) ^ (((m * (k + 1) : ℕ) : ℤ) - 1) := by
  sorry

/-- **Theorem 1 of the paper, formula (2) = formula (3).** The two expressions for
`B^{(m+1)}_k` agree: the sum over the tableaux of shape `(k^(m+1))` equals the sum over the
tableaux `T'` of shape `(k^m)` and the sequences `s ∈ S(T')`. -/
theorem formula_two_eq_three (m k : ℕ) : Ba (m + 1) k = Bb m k := by
  sorry

/-- **Proposition 2 of the paper, first formula.** `B^{(m)}_2 = binom(2m, m) / 4^m`. -/
theorem proposition_two (m : ℕ) : Ba m 2 = (Nat.centralBinom m : ℚ) / 4 ^ m := by
  sorry

/-- **Proposition 2 of the paper, second formula.** `G^{(m)}_2 = 2 binom(2m, m) / (4^m (2m-1)!)`.
(True also for `m = 0` with truncated subtraction, so there is no side condition.) -/
theorem proposition_two_growth (m : ℕ) :
    Gconst m 2 = 2 * (Nat.centralBinom m : ℚ) / (4 ^ m * ((2 * m - 1).factorial : ℚ)) := by
  sorry

/-- **Proposition 5 of the paper.** For `m + 1` rows and `k + 1` columns, with
`N = (m+1)(k+1)`: `C_{k+1,n} = B n^(N-1) / (N-1)! + O(n^(N-2))` as `n → ∞`, where
`B = Ba (m + 1) (k + 1)`. -/
theorem proposition_five (m k : ℕ) :
    (fun n : ℕ => (ppExact (m + 1) (k + 1) n : ℝ) -
        ((Ba (m + 1) (k + 1) : ℚ) : ℝ) * (n : ℝ) ^ ((m + 1) * (k + 1) - 1) /
          ((((m + 1) * (k + 1) - 1).factorial : ℕ) : ℝ))
      =O[atTop] fun n : ℕ => (n : ℝ) ^ ((((m + 1) * (k + 1) : ℕ) : ℤ) - 2) := by
  sorry

/-- **Corollary 6 of the paper** (Azam and Richmond's Theorem 3, with an error term). For
partitions with exactly `k + 1` parts, the average size of the interval `[∅, λ]` of Young's
lattice is `G n^(k+1) (1 + O(1/n))` with `G = k! / (2k+1)! · ARsum (k + 1)`. -/
theorem corollary_six (k : ℕ) :
    (fun n : ℕ => (ppExact 2 (k + 1) n : ℝ) / (ppExact 1 (k + 1) n : ℝ) -
        (((k.factorial : ℚ) / ((2 * k + 1).factorial : ℚ) * ARsum (k + 1) : ℚ) : ℝ) *
          (n : ℝ) ^ (k + 1))
      =O[atTop] fun n : ℕ => (n : ℝ) ^ (k : ℤ) := by
  sorry

/-- **The denominator `c_{k,n}` of the paper** (defined in the Introduction; not a numbered
statement). The one-row count `ppExact 1 k n` is the number of partitions of `n` with exactly
`k` parts, in the sense of Mathlib's `Nat.Partition`. -/
theorem count_one_row (k n : ℕ) :
    ppExact 1 k n =
      (Finset.univ.filter fun p : Nat.Partition n => Multiset.card p.parts = k).card := by
  sorry

end FurtherComments


==> anc/README.md <==
# Ancillary files

Ancillary files of "The Growth Constant for Multichains in Young's Lattice" (Jan Snellman).

- `Challenge.lean`, `comparator.json`: the main results as Lean 4 statements, readable without
  the proofs. The proofs are in the repository <https://github.com/JaTaSn/young-lattice-multichains>,
  directory `lean/`, which pins the versions of Lean and Mathlib.
- `*.sage`, `*.py`, `*.txt`: the SageMath and Python programs behind Table 1 and the example,
  and their output.

The repository also holds `references/CERTIFICATE.md`, which quotes each cited statement from
its source.


==> anc/check_growth_constant.sage <==
# check_growth_constant.sage -- run from code/:  sage check_growth_constant.sage
load("multichains.sage")
load("stanley_dp.sage")
load("growth_constant.sage")
import time

AR = [1, 1/8, 49/6480, 1597/5806080, 104797/15552000000, 30867157/258660864000000,
      8883026474947/5538476941949952000000]      # Azam-Richmond, Table 1
print("== m = 2: G_k against Azam-Richmond's Table 1")
print([G(2, k) == AR[k - 1] for k in range(1, 8)])

print("\n== the three forms of B agree (chains over ideals | Azam-Richmond-type sum over intervals | limit of the rational function)")
for m, kmax_int, kmax_lim in [(2, 6, 5), (3, 5, 4), (4, 3, 2)]:
    for k in range(1, 7):
        b = B_chains(m, k)
        bi = B_intervals(m, k) == b if k <= kmax_int else "not run"
        bl = B_limit(m, k) == b if k <= kmax_lim else "not run"
        print(f"m={m} k={k}: B = {b};  intervals: {bi};  limit: {bl}", flush=True)

print("\n== growth constants G^(m)_k:  A^(m)_{k,n} ~ G * n^((m-1)k)")
for m in (2, 3, 4):
    for k in range(1, 8):
        g = G(m, k)
        print(f"m={m} k={k}: G = {g}  ~ {float(g):.6e}")

print("\n== m = 3: convergence, exact coefficients of Q^(3)_k(x,..,x,1,1) against G n^(2k)")
for k in (1, 2, 3):
    R, X = sring(3, k)
    N = 4000
    P = PowerSeriesRing(QQ, "x", default_prec=N + 1); x = P.gen()
    S = PolynomialRing(QQ, "x")
    phi = R.hom([S.gen()] * k + [S(1)] * 2, S)
    num, den = phi(exact_numerator_dp(3, k, "simple")), phi(denominator_g(3, k, "simple"))
    g = gcd(num, den); num, den = num // g, den // g
    C = (P(num) / P(den)).list()
    c = (x ** k / prod(1 - x ** i for i in range(1, k + 1))).list()   # partitions of length exactly k
    g3 = G(3, k)
    for n in (100, 1000, 4000):
        print(f"k={k} n={n}: A/(G n^(2k)) = {float(C[n] / c[n] / (g3 * n ** (2 * k))):.5f}")

print("\n== k = 2, any m: is B^(m)_2 = binomial(2m, m) / 4^m ?")
print([B_chains(m, 2) == binomial(2 * m, m) / 4 ** m for m in range(1, 13)])
print("== k = 1, any m: G^(m)_1 = 1/(m-1)! ?", [G(m, 1) == 1 / factorial(m - 1) for m in range(1, 9)])


==> anc/check_growth_constant.txt <==
== m = 2: G_k against Azam-Richmond's Table 1
[True, True, True, True, True, True, True]

== the three forms of B agree (chains over ideals | Azam-Richmond-type sum over intervals | limit of the rational function)
m=2 k=1: B = 1;  intervals: True;  limit: True
m=2 k=2: B = 3/8;  intervals: True;  limit: True
m=2 k=3: B = 49/648;  intervals: True;  limit: True
m=2 k=4: B = 1597/165888;  intervals: True;  limit: True
m=2 k=5: B = 733579/864000000;  intervals: True;  limit: True
m=2 k=6: B = 30867157/559872000000;  intervals: True;  limit: not run
m=3 k=1: B = 1;  intervals: True;  limit: True
m=3 k=2: B = 5/16;  intervals: True;  limit: True
m=3 k=3: B = 1579/34992;  intervals: True;  limit: True
m=3 k=4: B = 2072569/573308928;  intervals: True;  limit: True
m=3 k=5: B = 5018461033849/27993600000000000;  intervals: True;  limit: not run
m=3 k=6: B = 1450757289737617/244888012800000000000;  intervals: not run;  limit: not run
m=4 k=1: B = 1;  intervals: True;  limit: True
m=4 k=2: B = 35/128;  intervals: True;  limit: True
m=4 k=3: B = 77423/2519424;  intervals: True;  limit: not run
m=4 k=4: B = 2281933465/1320903770112;  intervals: not run;  limit: not run
m=4 k=5: B = 11043856049885511253/201553920000000000000000;  intervals: not run;  limit: not run
m=4 k=6: B = 540824379030937670079637/507799783342080000000000000000;  intervals: not run;  limit: not run

== growth constants G^(m)_k:  A^(m)_{k,n} ~ G * n^((m-1)k)
m=2 k=1: G = 1  ~ 1.000000e+00
m=2 k=2: G = 1/8  ~ 1.250000e-01
m=2 k=3: G = 49/6480  ~ 7.561728e-03
m=2 k=4: G = 1597/5806080  ~ 2.750565e-04
m=2 k=5: G = 104797/15552000000  ~ 6.738490e-06
m=2 k=6: G = 30867157/258660864000000  ~ 1.193345e-07
m=2 k=7: G = 8883026474947/5538476941949952000000  ~ 1.603875e-09
m=3 k=1: G = 1/2  ~ 5.000000e-01
m=3 k=2: G = 1/192  ~ 5.208333e-03
m=3 k=3: G = 1579/117573120  ~ 1.342994e-05
m=3 k=4: G = 2072569/158921234841600  ~ 1.304149e-08
m=3 k=5: G = 5018461033849/847372990464000000000000  ~ 5.922375e-12
m=3 k=6: G = 1450757289737617/1008143373198753792000000000000  ~ 1.439039e-15
m=3 k=7: G = 5817943316509215285280997/28344383634373275834163612090368000000000000  ~ 2.052591e-19
m=4 k=1: G = 1/6  ~ 1.666667e-01
m=4 k=2: G = 1/9216  ~ 1.085069e-04
m=4 k=3: G = 77423/8380611993600  ~ 9.238347e-09
m=4 k=4: G = 65198099/342720635470243430400  ~ 1.902369e-13
m=4 k=5: G = 11043856049885511253/8513210707011698688000000000000000000  ~ 1.297261e-18
m=4 k=6: G = 540824379030937670079637/151940376145389082011456503808000000000000000000  ~ 3.559451e-24
m=4 k=7: G = 281740403992836661706679507055294275281/62711262542792007916493890311116532730578295848960000000000000000000  ~ 4.492660e-30

== m = 3: convergence, exact coefficients of Q^(3)_k(x,..,x,1,1) against G n^(2k)
k=1 n=100: A/(G n^(2k)) = 1.03020
k=1 n=1000: A/(G n^(2k)) = 1.00300
k=1 n=4000: A/(G n^(2k)) = 1.00075
k=2 n=100: A/(G n^(2k)) = 1.19262
k=2 n=1000: A/(G n^(2k)) = 1.01812
k=2 n=4000: A/(G n^(2k)) = 1.00451
k=3 n=100: A/(G n^(2k)) = 1.58786
k=3 n=1000: A/(G n^(2k)) = 1.04899
k=3 n=4000: A/(G n^(2k)) = 1.01206

== k = 2, any m: is B^(m)_2 = binomial(2m, m) / 4^m ?
[True, True, True, True, True, True, True, True, True, True, True, True]
== k = 1, any m: G^(m)_1 = 1/(m-1)! ? [True, True, True, True, True, True, True, True]


==> anc/comparator.json <==
{
  "challenge_module": "Challenge",
  "solution_module": "Solution",
  "theorem_names": [
    "FurtherComments.theorem_one",
    "FurtherComments.formula_two_eq_three",
    "FurtherComments.proposition_two",
    "FurtherComments.proposition_two_growth",
    "FurtherComments.proposition_five",
    "FurtherComments.corollary_six",
    "FurtherComments.count_one_row"
  ],
  "definition_names": [],
  "permitted_axioms": ["propext", "Quot.sound", "Classical.choice"],
  "enable_nanoda": true
}


==> anc/example_growth_constant.sage <==
# example_growth_constant.sage -- the worked example of the paper (Section 4):
# m = 3 (triples nu <= mu <= lambda), k = 2.  Run from code/:  sage example_growth_constant.sage
load("multichains.sage")
load("stanley_dp.sage")
load("growth_constant.sage")
m, k = 3, 2

print("== (a) the tableaux T of shape (2,2,2): first-row lengths a_t, descents, weight")
tot = 0
for T in StandardTableaux([k] * m):
    pos = {v: i for i, row in enumerate(T) for v in row}
    a, c = [], 0
    for t in range(1, m * k + 1):
        c += pos[t] == 0
        a.append(c)
    des = [t for t in range(1, m * k) if pos[t + 1] < pos[t]]
    w = prod(QQ(1) / v for v in a)
    tot += w
    # the pair (T', s) of form (b)
    lower = [t for t in range(1, m * k + 1) if pos[t] > 0]
    rank = {t: i + 1 for i, t in enumerate(lower)}
    Tp = [[rank[v] for v in row] for row in T[1:]]
    s = [a[t - 1] for t in lower]
    print(f"T = {[list(r) for r in T]}  a = {a}  Des = {des}  x-exponent of numerator = {sum(a[t-1] for t in des)}  "
          f"weight = {w}   T' = {Tp}  s = {s}")
print("sum of weights B =", tot)

print("\n== (b) the tableaux T' of shape (2,2): r(T'), admissible s, weights")
totb = 0
for Tp in StandardTableaux([k] * (m - 1)):
    first = set(Tp[0]); n = (m - 1) * k
    r, c = [], 0
    for i in range(1, n + 1):
        c += i in first; r.append(c)
    line = []
    sub = 0
    for s in cartesian_product([range(1, k + 1)] * n):
        if all(s[i] <= s[i + 1] for i in range(n - 1)) and all(s[i] >= r[i] for i in range(n)):
            w = prod(QQ(1) / v for v in s); sub += w
            line.append(f"{tuple(int(v) for v in s)}: {w}")
    totb += sub
    print(f"T' = {[list(x) for x in Tp]}  r = {r}  s: {'; '.join(line)}   subtotal {sub}")
print(f"sum = {totb};  B = sum / k! = {totb / factorial(k)}")
print("G =", G(m, k))

print("\n== the generating function sum_n C_{2,n} x^n = Q^(3)_2(x, x, 1, 1)")
R, X = sring(m, k)
S = PolynomialRing(QQ, "x"); x = S.gen()
phi = R.hom([x] * k + [S(1)] * (m - 1), S)
F = phi(exact_numerator_dp(m, k, "simple")) / phi(denominator_g(m, k, "simple"))
print("reduced:", F.numerator().factor(), " / ", F.denominator().factor())
Ft = phi(stanley_numerator_dp(m, k, "simple")) / phi(denominator_g(m, k, "simple"))
print("tilde (length <= 2):", Ft.numerator().factor(), " / ", Ft.denominator().factor())

print("\n== A_{2,n}: exact")
N = 1000
P = PowerSeriesRing(QQ, "x", default_prec=N + 1)
C = (P(F.numerator()) / P(F.denominator())).list()
xx = P.gen()
c = (xx ** 2 / ((1 - xx) * (1 - xx ** 2))).list()
g = G(m, k)
for n in (2, 3, 4, 5, 6, 10, 20, 100, 1000):
    A = C[n] / c[n]
    print(f"n={n}: C = {C[n]}, c = {c[n]}, A = {A} ~ {float(A):.3f}, G n^4 = {float(g * n**4):.3f}, ratio = {float(A / (g * n**4)):.4f}")

print("\n== by hand, n = 4: the triples below each lambda of length 2")
def below(lam):
    return [mu for mu in Partitions(outer=list(lam))]
for lam in [(3, 1), (2, 2)]:
    cnt = sum(len(below(mu)) for mu in below(lam))
    print(lam, "sub-partitions mu:", [(list(mu), len(below(mu))) for mu in below(lam)], "pairs nu <= mu:", cnt)


==> anc/example_growth_constant.txt <==
== (a) the tableaux T of shape (2,2,2): first-row lengths a_t, descents, weight
T = [[1, 4], [2, 5], [3, 6]]  a = [1, 1, 1, 2, 2, 2]  Des = [3]  x-exponent of numerator = 1  weight = 1/8   T' = [[1, 3], [2, 4]]  s = [1, 1, 2, 2]
T = [[1, 3], [2, 5], [4, 6]]  a = [1, 1, 2, 2, 2, 2]  Des = [2, 4]  x-exponent of numerator = 3  weight = 1/16   T' = [[1, 3], [2, 4]]  s = [1, 2, 2, 2]
T = [[1, 2], [3, 5], [4, 6]]  a = [1, 2, 2, 2, 2, 2]  Des = [4]  x-exponent of numerator = 2  weight = 1/32   T' = [[1, 3], [2, 4]]  s = [2, 2, 2, 2]
T = [[1, 3], [2, 4], [5, 6]]  a = [1, 1, 2, 2, 2, 2]  Des = [2]  x-exponent of numerator = 1  weight = 1/16   T' = [[1, 2], [3, 4]]  s = [1, 2, 2, 2]
T = [[1, 2], [3, 4], [5, 6]]  a = [1, 2, 2, 2, 2, 2]  Des = []  x-exponent of numerator = 0  weight = 1/32   T' = [[1, 2], [3, 4]]  s = [2, 2, 2, 2]
sum of weights B = 5/16

== (b) the tableaux T' of shape (2,2): r(T'), admissible s, weights
T' = [[1, 3], [2, 4]]  r = [1, 1, 2, 2]  s: (1, 1, 2, 2): 1/4; (1, 2, 2, 2): 1/8; (2, 2, 2, 2): 1/16   subtotal 7/16
T' = [[1, 2], [3, 4]]  r = [1, 2, 2, 2]  s: (1, 2, 2, 2): 1/8; (2, 2, 2, 2): 1/16   subtotal 3/16
sum = 5/8;  B = sum / k! = 5/16
G = 1/192

== the generating function sum_n C_{2,n} x^n = Q^(3)_2(x, x, 1, 1)
reduced: x^2 * (x^6 + 2*x^5 - 2*x^4 - 6*x^3 + x^2 + 8*x + 6)  /  (x + 1)^5 * (x - 1)^6
tilde (length <= 2): x^4 + 2*x^3 + 4*x^2 + 2*x + 1  /  (x + 1)^5 * (x - 1)^6

== A_{2,n}: exact
n=2: C = 6, c = 1, A = 6 ~ 6.000, G n^4 = 0.083, ratio = 72.0000
n=3: C = 14, c = 1, A = 14 ~ 14.000, G n^4 = 0.422, ratio = 33.1852
n=4: C = 45, c = 2, A = 45/2 ~ 22.500, G n^4 = 1.333, ratio = 16.8750
n=5: C = 79, c = 2, A = 79/2 ~ 39.500, G n^4 = 3.255, ratio = 12.1344
n=6: C = 172, c = 3, A = 172/3 ~ 57.333, G n^4 = 6.750, ratio = 8.4938
n=10: C = 1110, c = 5, A = 222 ~ 222.000, G n^4 = 52.083, ratio = 4.2624
n=20: C = 18645, c = 10, A = 3729/2 ~ 1864.500, G n^4 = 833.333, ratio = 2.2374
n=100: C = 31057725, c = 50, A = 1242309/2 ~ 621154.500, G n^4 = 520833.333, ratio = 1.1926
n=1000: C = 2651365146000, c = 500, A = 5302730292 ~ 5302730292.000, G n^4 = 5208333333.333, ratio = 1.0181

== by hand, n = 4: the triples below each lambda of length 2
(3, 1) sub-partitions mu: [([], 1), ([1], 2), ([2], 3), ([1, 1], 3), ([3], 4), ([2, 1], 5), ([3, 1], 7)] pairs nu <= mu: 25
(2, 2) sub-partitions mu: [([], 1), ([1], 2), ([2], 3), ([1, 1], 3), ([2, 1], 5), ([2, 2], 6)] pairs nu <= mu: 20


==> anc/growth_constant.sage <==
# growth_constant.sage -- the analogue of Azam-Richmond's Theorem 3 for multichains.
#
# C^(m)_{k,n} = sum over lambda of length k and size n of the number of multichains
#               lambda >= mu^(1) >= ... >= mu^(m-1)   (m = 2: #[0, lambda]; m = 3: triples),
# i.e. the coefficient of x^n in Q^(m)_k(x, .., x, 1, .., 1).  With c_{k,n} the number of
# partitions of n of length k,
#     A^(m)_{k,n} = C^(m)_{k,n} / c_{k,n}  ~  G^(m)_k * n^((m-1)k),
#     G^(m)_k = k! (k-1)! / (mk-1)! * B^(m)_k,   B^(m)_k = lim (1-x)^(mk) Q^(m)_k(x,..,x,1,..,1).
#
#   B_chains(m, k)    B from Stanley's formula: sum over SYT T of (k^m) of prod_t 1/a_t(T), a_t
#                     the length of the first row of the entries <= t; by transfer over ideals
#   B_intervals(m, k) the Azam-Richmond form: (1/k!) * sum over SYT T' of ((k)^(m-1)) (the lower
#                     rows) of sum over weakly increasing s_1 <= .. <= s_{(m-1)k} <= k with
#                     s_i >= a_i(T') of prod 1/s_i, a_i(T') = #(first-row entries of T' that are <= i)
#   B_limit(m, k)     B from the actual rational function (stanley_dp.sage), as a limit
#   G(m, k)           the growth constant
# Load after multichains.sage and stanley_dp.sage.

import functools


def B_chains(m, k):
    W = {(1,) + (0,) * (m - 1): QQ(1)}
    for t in range(2, m * k + 1):
        W2 = {}
        for I, w in W.items():
            for i in range(m):
                J = list(I); J[i] += 1; J = tuple(J)
                if J[i] > k or (i > 0 and J[i] > J[i - 1]):
                    continue
                W2[J] = W2.get(J, 0) + w / J[0]
        W = W2
    return W[(k,) * m]


def B_intervals(m, k):
    tot = QQ(0)
    n = (m - 1) * k
    for T in StandardTableaux([k] * (m - 1)):
        first = set(T[0])
        r, c = [], 0
        for i in range(1, n + 1):
            c += i in first
            r.append(c)
        # sum over s_1 <= ... <= s_n <= k, s_i >= a_i(T'), of prod 1/s_i: transfer on the last value
        V = {s: QQ(1) / s for s in range(r[0], k + 1)}
        for i in range(1, n):
            V = {s: sum(v for s0, v in V.items() if s0 <= s) / s for s in range(r[i], k + 1)}
        tot += sum(V.values())
    return tot / factorial(k)


def B_limit(m, k):
    """lim (1-x)^(mk) tilde-Q^(m)_k(x,..,x,1,..,1) from the simply graded numerator."""
    R, X = sring(m, k)
    S = PolynomialRing(QQ, "x"); x = S.gen()
    phi = R.hom([x] * k + [S(1)] * (m - 1), S)
    num = phi(stanley_numerator_dp(m, k, "simple"))
    # denominator: prod over ideals (a, ..) of (1 - x^a); (1 - x^a)/(1 - x) -> a at x = 1
    mult = {}
    for a in ideals(m, k):
        mult[a[0]] = mult.get(a[0], 0) + 1
    e = sum(mult.values()) - m * k             # the numerator must vanish to this order at 1
    q, rem = num.quo_rem((1 - x) ** e)
    assert rem == 0 and q(1) != 0, "pole order at x = 1 is not mk"
    return q(1) / prod(QQ(a) ** c for a, c in mult.items())


def G(m, k):
    return factorial(k) * factorial(k - 1) / factorial(m * k - 1) * B_chains(m, k)


==> anc/independent-check-ref1.txt <==
2 1 nSYT 1 B_a 1 B_b 1 equal True G 1
2 2 nSYT 2 B_a 3/8 B_b 3/8 equal True G 1/8
2 3 nSYT 5 B_a 49/648 B_b 49/648 equal True G 49/6480
2 4 nSYT 14 B_a 1597/165888 B_b 1597/165888 equal True G 1597/5806080
3 1 nSYT 1 B_a 1 B_b 1 equal True G 1/2
3 2 nSYT 5 B_a 5/16 B_b 5/16 equal True G 1/192
3 3 nSYT 42 B_a 1579/34992 B_b 1579/34992 equal True G 1579/117573120
3 4 nSYT 462 B_a 2072569/573308928 B_b 2072569/573308928 equal True G 2072569/158921234841600
4 1 nSYT 1 B_a 1 B_b 1 equal True G 1/6
4 2 nSYT 14 B_a 35/128 B_b 35/128 equal True G 1/9216
4 3 nSYT 462 B_a 77423/2519424 B_b 77423/2519424 equal True G 77423/8380611993600
4 4 nSYT 24024 B_a 2281933465/1320903770112 B_b 2281933465/1320903770112 equal True G 65198099/342720635470243430400
closed form k=2:
2 True True
3 True True
4 True True
5 True True
6 True True
7 True True
8 True True
9 True True
10 True True
G_1: [True, True, True, True, True, True]
AR G_k k=1..7: [Fraction(1, 1), Fraction(1, 8), Fraction(49, 6480), Fraction(1597, 5806080), Fraction(104797, 15552000000), Fraction(30867157, 258660864000000), Fraction(8883026474947, 5538476941949952000000)]
mine m=2 k=1..6: [Fraction(1, 1), Fraction(1, 8), Fraction(49, 6480), Fraction(1597, 5806080), Fraction(104797, 15552000000), Fraction(30867157, 258660864000000)]


==> anc/independent-check-ref2.txt <==
2 1 n<= 30 brute==gf: True [0, 2, 3, 4, 5, 6, 7, 8]
2 2 n<= 24 brute==gf: True [0, 0, 3, 5, 13, 18, 33, 42]
2 3 n<= 20 brute==gf: True [0, 0, 0, 4, 7, 19, 37, 67]
2 4 n<= 18 brute==gf: True [0, 0, 0, 0, 5, 9, 25, 50]
3 1 n<= 30 brute==gf: True [0, 3, 6, 10, 15, 21, 28, 36]
3 2 n<= 20 brute==gf: True [0, 0, 6, 14, 45, 79, 172, 264]
3 3 n<= 15 brute==gf: True [0, 0, 0, 10, 25, 86, 207, 468]
3 4 n<= 13 brute==gf: True [0, 0, 0, 0, 15, 39, 139, 349]
4 1 n<= 25 brute==gf: True [0, 4, 10, 20, 35, 56, 84, 120]
4 2 n<= 16 brute==gf: True [0, 0, 10, 30, 115, 244, 616, 1105]
4 3 n<= 12 brute==gf: True [0, 0, 0, 20, 65, 271, 778, 2101]
4 4 n<= 10 brute==gf: True [0, 0, 0, 0, 35, 119, 518, 1567]
triples below (3,1): 25 below (2,2): 20 C^(3)_{2,4}: 45
c_{2,n} == floor(n/2): True
table of tableaux (3 rows, 2 cols):
[[1, 2], [3, 4], [5, 6]] a [1, 2, 2, 2, 2, 2] D [] wt 1/32 T' [[1, 2], [3, 4]] s [2, 2, 2, 2] r(T') [1, 2, 2, 2] S(T') [(1, 2, 2, 2), (2, 2, 2, 2)]
[[1, 2], [3, 5], [4, 6]] a [1, 2, 2, 2, 2, 2] D [4] wt 1/32 T' [[1, 3], [2, 4]] s [2, 2, 2, 2] r(T') [1, 1, 2, 2] S(T') [(1, 1, 2, 2), (1, 2, 2, 2), (2, 2, 2, 2)]
[[1, 3], [2, 4], [5, 6]] a [1, 1, 2, 2, 2, 2] D [2] wt 1/16 T' [[1, 2], [3, 4]] s [1, 2, 2, 2] r(T') [1, 2, 2, 2] S(T') [(1, 2, 2, 2), (2, 2, 2, 2)]
[[1, 3], [2, 5], [4, 6]] a [1, 1, 2, 2, 2, 2] D [2, 4] wt 1/16 T' [[1, 3], [2, 4]] s [1, 2, 2, 2] r(T') [1, 1, 2, 2] S(T') [(1, 1, 2, 2), (1, 2, 2, 2), (2, 2, 2, 2)]
[[1, 4], [2, 5], [3, 6]] a [1, 1, 1, 2, 2, 2] D [3] wt 1/8 T' [[1, 3], [2, 4]] s [1, 1, 2, 2] r(T') [1, 1, 2, 2] S(T') [(1, 1, 2, 2), (1, 2, 2, 2), (2, 2, 2, 2)]


==> anc/independent-check-ref3.txt <==
tilde: x^4 + 2*x^3 + 4*x^2 + 2*x + 1 / (x + 1)^5 * (x - 1)^6
C    : x^2 * (x^6 + 2*x^5 - 2*x^4 - 6*x^3 + x^2 + 8*x + 6) / (x + 1)^5 * (x - 1)^6
claimed tilde ok: True  claimed C ok: True
brute vs series n<=20: True
10 4.26240
100 1.19262
1000 1.01812
n*(ratio-1) 999 18.1284
n*(ratio-1) 1000 18.1242
n*(ratio-1) 1001 18.1281
(2, 2) mk= 4 denominator of C gf: [('x + 1', 3), ('x - 1', 4)]
(3, 2) mk= 6 denominator of C gf: [('x + 1', 5), ('x - 1', 6)]
(4, 2) mk= 8 denominator of C gf: [('x + 1', 7), ('x - 1', 8)]
(2, 3) mk= 6 denominator of C gf: [('x + 1', 3), ('x - 1', 6), ('x^2 + x + 1', 4)]
(3, 3) mk= 9 denominator of C gf: [('x + 1', 5), ('x - 1', 9), ('x^2 + x + 1', 7)]
(4, 3) mk= 12 denominator of C gf: [('x + 1', 7), ('x - 1', 12), ('x^2 + x + 1', 10)]
(2, 4) mk= 8 denominator of C gf: [('x + 1', 6), ('x - 1', 8), ('x^2 + 1', 5), ('x^2 + x + 1', 4)]
(3, 4) mk= 12 denominator of C gf: [('x + 1', 10), ('x - 1', 12), ('x^2 + 1', 9), ('x^2 + x + 1', 7)]
(2, 3) [(10, 4.33102, 33.3102), (100, 1.23491, 23.4906), (500, 1.04539, 22.6965), (1000, 1.02260, 22.5982), (2000, 1.01127, 22.5491), (2001, 1.01127, 22.5472), (2002, 1.01126, 22.5490), (2003, 1.01126, 22.5475)]
(3, 3) [(10, 29.2816, 282.816), (100, 1.58786, 58.7864), (500, 1.10001, 50.0059), (1000, 1.04899, 48.9939), (2000, 1.02425, 48.4947), (2001, 1.02423, 48.4923), (2002, 1.02422, 48.4942), (2003, 1.02421, 48.4924)]
(2, 4) [(10, 13.1286, 121.286), (100, 1.51552, 51.5515), (500, 1.09416, 47.0778), (1000, 1.04654, 46.5368), (2000, 1.02313, 46.2679), (2001, 1.02312, 46.2686), (2002, 1.02311, 46.2676), (2003, 1.02310, 46.2683)]
(3, 4) [(10, 353.147, 3521.47), (100, 2.47010, 147.010), (500, 1.20910, 104.548), (1000, 1.10018, 100.181), (2000, 1.04903, 98.0679), (2001, 1.04901, 98.0679), (2002, 1.04898, 98.0658), (2003, 1.04896, 98.0659)]
(4, 3) [(10, 301.745, 3007.45), (100, 2.20347, 120.347), (500, 1.17768, 88.8391), (1000, 1.08560, 85.6013), (2000, 1.04202, 84.0339), (2001, 1.04199, 84.0308), (2002, 1.04197, 84.0323), (2003, 1.04195, 84.0300)]


==> anc/independent-check-ref4.txt <==
m 2 order at -1: 3 alpha 15/2 beta 1/2 => A ratio = 1 + (8)/n + (0)(-1)^n/n
m 3 order at -1: 5 alpha 35/2 beta 1/2 => A ratio = 1 + (18)/n + (0)(-1)^n/n
m 4 order at -1: 7 alpha 63/2 beta 1/2 => A ratio = 1 + (32)/n + (0)(-1)^n/n
m 5 order at -1: 9 alpha 99/2 beta 1/2 => A ratio = 1 + (50)/n + (0)(-1)^n/n


==> anc/multichains.sage <==
# multichains.sage -- generating functions for multichains in Young's lattice.
#
# A multichain  nu <= mu <= lambda  (lambda of length at most k) is the same thing as a
# plane partition with at most 3 rows and at most k columns: row 0 is lambda, row 1 is mu,
# row 2 is nu.  Everything here is written for m rows, so m = 2 reproduces the pairs
# mu <= lambda of the EJC paper (sources/jts-forskning/) and m = 3 is the triple case.
#
# Variables: X[i][j] marks the entry in row i (0 = top = lambda), column j (0-based).
# For m = 3 they are printed x1..xk, y1..yk, z1..zk  (lambda, mu, nu), as in the paper's
# x for lambda and y for mu.
#
#   brute(m, k, N)        truncated multigraded GF, by enumeration (the check)
#   ideals(m, k)          the nonempty order ideals of [m] x [k] = the extremal rays
#   denominator(m, k)     prod over those of (1 - X^I)
#   stanley(m, k)         the exact GF  TG_k  of all plane partitions in an m x k box,
#                         from Stanley's fundamental lemma on P-partitions: one term per
#                         standard Young tableau of rectangular shape (k^m)
#   exact_k(m, k)         G_k = TG_k - TG_{k-1}: top row of length exactly k (the paper's Q_k)
#
# Load with  load("multichains.sage")  from this directory.

import itertools
import functools

NAMES = "xyzwuvst"


@functools.cache
def ring(m, k):
    names = [f"{NAMES[i]}{j+1}" for i in range(m) for j in range(k)]
    R = PolynomialRing(ZZ, names, order="degrevlex")
    g = R.gens()
    X = [[g[i * k + j] for j in range(k)] for i in range(m)]
    return R, X


def mono(X, shape):
    """Monomial of the order ideal with row lengths `shape` (a partition, top row first)."""
    return prod(X[i][j] for i in range(len(shape)) for j in range(shape[i]))


def sub_partitions(lam):
    """All mu <= lam (as tuples of the same length, padded with zeros)."""
    out = []

    def rec(prefix, i, cap):
        if i == len(lam):
            out.append(tuple(prefix))
            return
        for v in range(min(lam[i], cap), -1, -1):
            rec(prefix + [v], i + 1, v)

    rec([], 0, Infinity)
    return out


def brute(m, k, N, exact_top=False):
    """Multigraded GF of plane partitions with m rows, at most k columns and size <= N.

    exact_top=True keeps only those whose top row has length exactly k."""
    R, X = ring(m, k)
    total = R(0)

    def rows(prev, depth, budget):
        # yield lists of rows below `prev` (each a tuple of length k) with total size <= budget
        if depth == m:
            yield []
            return
        for r in sub_partitions(prev):
            s = sum(r)
            if s <= budget:
                for rest in rows(r, depth + 1, budget - s):
                    yield [r] + rest

    for n in range(N + 1):
        for lam in Partitions(n, max_length=k):
            top = tuple(list(lam) + [0] * (k - len(lam)))
            if exact_top and top[k - 1] == 0:
                continue
            for below in rows(top, 1, N - n):
                pp = [top] + below
                total += prod(X[i][j] ** pp[i][j] for i in range(m) for j in range(k))
    return total


def ideals(m, k):
    """Nonempty order ideals of [m] x [k], as row-length vectors k >= a_1 >= ... >= a_m >= 0."""
    out = []
    for a in itertools.product(range(k + 1), repeat=m):
        if all(a[i] >= a[i + 1] for i in range(m - 1)) and a[0] >= 1:
            out.append(a)
    return out


def denominator(m, k):
    R, X = ring(m, k)
    return prod(1 - mono(X, a) for a in ideals(m, k))


def syt_chains(m, k):
    """For each SYT of shape (k^m): the chain of ideals (row-length vectors) and descent set.

    Linear extension = fill the cells in the order 1..mk given by the tableau.  Natural
    labelling: row-major, omega(i, j) = i*k + j.  Position t is a descent iff the cell
    filled at time t+1 has smaller label than the one at time t, i.e. lies in an earlier row."""
    out = []
    for T in StandardTableaux([k] * m):
        where = {}
        for i, row in enumerate(T):
            for j, v in enumerate(row):
                where[v] = (i, j)
        shape = [0] * m
        chain, des = [], []
        for t in range(1, m * k + 1):
            i, j = where[t]
            shape[i] += 1
            chain.append(tuple(shape))
            if t < m * k and where[t + 1][0] < i:
                des.append(t - 1)  # 0-based index into chain
        out.append((chain, des))
    return out


@functools.cache
def stanley_numerator(m, k):
    """Numerator of TG_k over denominator(m, k), from Stanley's fundamental lemma."""
    R, X = ring(m, k)
    ids = ideals(m, k)
    fac = {a: 1 - mono(X, a) for a in ids}
    num = R(0)
    for chain, des in syt_chains(m, k):
        inchain = set(chain)
        term = prod(mono(X, chain[t]) for t in des)
        term *= prod(fac[a] for a in ids if a not in inchain)
        num += term
    return num


def stanley(m, k):
    """TG_k as an element of the fraction field (numerator over the full denominator)."""
    R, X = ring(m, k)
    return R.fraction_field()(stanley_numerator(m, k)) / denominator(m, k)


def stanley_terms(m, k):
    """TG_k as the unreduced sum over SYT (each term over its own chain of 1 - X^I)."""
    R, X = ring(m, k)
    F = R.fraction_field()
    tot = F(0)
    for chain, des in syt_chains(m, k):
        tot += F(prod(mono(X, chain[t]) for t in des)) / prod(1 - mono(X, a) for a in chain)
    return tot


def embed(f, m, k_from, k_to):
    """Map a polynomial/rational function in ring(m, k_from) into ring(m, k_to), same names."""
    R1, X1 = ring(m, k_from)
    R2, X2 = ring(m, k_to)
    F2 = R2.fraction_field()
    if k_from == 0:
        return F2(f)
    phi = R1.hom([X2[i][j] for i in range(m) for j in range(k_from)], R2)
    f = R1.fraction_field()(f)
    return F2(phi(f.numerator())) / F2(phi(f.denominator()))


def exact_k(m, k):
    """G_k: plane partitions whose top row has length exactly k (= the paper's Q_k for m=2)."""
    if k == 0:
        return 1
    return stanley(m, k) - embed(stanley(m, k - 1), m, k - 1, k) if k > 1 else stanley(m, 1) - 1


def truncate(f, d):
    """Keep the terms of total degree <= d of a polynomial."""
    return sum((c * mon for c, mon in zip(f.coefficients(), f.monomials()) if mon.degree() <= d),
               f.parent()(0))


def series(F, d):
    """Expand a rational function with denominator a product of (1 - monomial) factors up to
    total degree d (exact, by truncated geometric series)."""
    R = F.numerator().parent()
    num, den = F.numerator(), F.denominator()
    # factor the denominator; every factor must be +-(1 - monomial)
    inv = R(1)
    unit = 1
    for fac, e in den.factor():
        if fac.constant_coefficient() == -1:
            fac, sgn = -fac, -1
        else:
            sgn = 1
        unit *= sgn ** e
        mon = 1 - fac
        assert mon.is_monomial(), fac
        geo = sum(mon ** i for i in range(d // mon.degree() + 1))
        for _ in range(e):
            inv = truncate(inv * geo, d)
    unit *= den.factor().unit()
    return truncate(num * inv, d) * unit


==> anc/ref1.py <==
# Independent referee checks. Pure Python.
from fractions import Fraction as F
from math import factorial, comb
from itertools import product
from collections import defaultdict
import sys

def syt(m,k):
    """all SYT of m rows x k cols, as list w[0..mk-1] of cells (i,j) 1-based, in order of entry"""
    out=[]
    rows=[0]*m  # filled length of each row
    w=[]
    def rec():
        if len(w)==m*k: out.append(tuple(w)); return
        for i in range(m):
            if rows[i]<k and (i==0 or rows[i-1]>rows[i]):
                rows[i]+=1; w.append((i+1,rows[i])); rec(); w.pop(); rows[i]-=1
    rec(); return out

def a_seq(w):
    a=[];c=0
    for (i,j) in w:
        if i==1: c+=1
        a.append(c)
    return a
def Dset(w):
    return [t+1 for t in range(len(w)-1) if w[t+1][0]<w[t][0]]

def B_a(m,k):
    s=F(0)
    for w in syt(m,k):
        p=F(1)
        for a in a_seq(w): p/=a
        s+=p
    return s

def S_of(r,k):
    """weakly increasing sequences s with a_i(T')<=s_i<=k"""
    n=len(r); out=[]
    def rec(i,prev,cur):
        if i==n: out.append(tuple(cur)); return
        for v in range(max(prev,r[i]),k+1):
            cur.append(v); rec(i+1,v,cur); cur.pop()
    rec(0,1,[]); return out

def B_b(m,k):
    tot=F(0)
    if m==2:
        tabs=[tuple((1,j) for j in range(1,k+1))]
    else: tabs=syt(m-1,k)
    for w in tabs:
        r=a_seq(w)
        # weighted sum via DP rather than listing: f[i][v]
        dp={v:F(1,v) for v in range(r[0],k+1)}
        for i in range(1,len(r)):
            nd={}
            acc=F(0)
            for v in range(1,k+1):
                acc+=dp.get(v,0)
                if v>=r[i]: nd[v]=acc/v
            dp=nd
        tot+=sum(dp.values())
    return tot/factorial(k)

def G(m,k,B): return F(factorial(k)*factorial(k-1),factorial(m*k-1))*B

if __name__=="__main__":
    for m in (2,3,4):
        for k in (1,2,3,4):
            Ba=B_a(m,k); Bb=B_b(m,k)
            print(m,k,"nSYT",len(syt(m,k)),"B_a",Ba,"B_b",Bb,"equal",Ba==Bb,"G",G(m,k,Ba))
    print("closed form k=2:")
    for m in range(2,11):
        print(m,B_a(m,2)==F(comb(2*m,m),4**m), G(m,2,B_a(m,2))==F(2*comb(2*m,m),4**m*factorial(2*m-1)))
    print("G_1:",[G(m,1,B_a(m,1))==F(1,factorial(m-1)) for m in range(2,8)])
    # AR G_k from their definition (interval I_k)
    def Gar(k):
        tot=F(0)
        def rec(i,prev,p):
            nonlocal tot
            if i>k: tot+=p; return
            for v in range(k+1-i,min(prev,k)+1):
                rec(i+1,v,p/v)
        rec(1,k,F(1))
        return F(factorial(k-1),factorial(2*k-1))*tot
    print("AR G_k k=1..7:",[Gar(k) for k in range(1,8)])
    print("mine m=2 k=1..6:",[G(2,k,B_a(2,k)) for k in range(1,7)])


==> anc/ref2.py <==
# Brute force multichain counts vs the generating function (eq-gf, eq-diff); example section.
import sys
sys.path.insert(0, sys.argv[1]) if len(sys.argv)>1 else None
from ref1 import *
from collections import Counter

def parts_exact(n,k):
    """partitions of n with exactly k parts"""
    out=[]
    def rec(rem,i,prev,cur):
        if i==k:
            if rem==0: out.append(tuple(cur))
            return
        for v in range(min(prev,rem-(k-i-1)),0,-1):
            cur.append(v); rec(rem-v,i+1,v,cur); cur.pop()
    rec(n,0,n,[]); return out

def below(lam):
    """all partitions mu (padded to len(lam)) contained in lam"""
    k=len(lam); out=[]
    def rec(i,prev,cur):
        if i==k: out.append(tuple(cur)); return
        for v in range(min(prev,lam[i])+1):
            cur.append(v); rec(i+1,v,cur); cur.pop()
    rec(0,lam[0],[]); return out

from functools import lru_cache
@lru_cache(None)
def nchains(lam,j):
    """number of multichains lam >= mu^1 >= ... >= mu^j (naive recursion from the definition)"""
    if j==0: return 1
    return sum(nchains(mu,j-1) for mu in below(lam))

def C_brute(m,k,n):
    return sum(nchains(l,m-1) for l in parts_exact(n,k))

def series_gf(m,k,N):
    """coefficients 0..N of sum_T x^{e(T)}/prod(1-x^{a_t}) from my own SYT enumeration"""
    if k==0: return [1]+[0]*N
    groups=Counter()
    for w in syt(m,k):
        a=a_seq(w); e=sum(a[t-1] for t in Dset(w))
        groups[(e,tuple(sorted(Counter(a).items())))]+=1
    tot=[0]*(N+1)
    for (e,mult),cnt in groups.items():
        s=[0]*(N+1)
        if e<=N: s[e]=cnt
        for a,mu in mult:
            for _ in range(mu):
                for i in range(a,N+1): s[i]+=s[i-a]
        for i in range(N+1): tot[i]+=s[i]
    return tot

def C_gf(m,k,N):
    A=series_gf(m,k,N); Bm=series_gf(m,k-1,N)
    return [x-y for x,y in zip(A,Bm)]

if __name__=="__main__":
    lim={(2,1):30,(2,2):24,(2,3):20,(2,4):18,(3,1):30,(3,2):20,(3,3):15,(3,4):13,(4,1):25,(4,2):16,(4,3):12,(4,4):10}
    for (m,k),N in sorted(lim.items()):
        g=C_gf(m,k,N)
        b=[C_brute(m,k,n) for n in range(N+1)]
        print(m,k,"n<=",N,"brute==gf:",g==b, b[:8])
    # example
    print("triples below (3,1):",nchains((3,1),2),"below (2,2):",nchains((2,2),2),"C^(3)_{2,4}:",C_brute(3,2,4))
    print("c_{2,n} == floor(n/2):",all(len(parts_exact(n,2))==n//2 for n in range(0,30)))
    print("table of tableaux (3 rows, 2 cols):")
    for w in syt(3,2):
        T=[[0,0] for _ in range(3)]
        for t,(i,j) in enumerate(w): T[i-1][j-1]=t+1
        a=a_seq(w)
        wt=F(1)
        for x in a: wt/=x
        # T' and s
        first=[t+1 for t,(i,j) in enumerate(w) if i==1]
        oth=[t+1 for t,(i,j) in enumerate(w) if i>1]
        rk={e:i+1 for i,e in enumerate(oth)}
        Tp=[[rk[x] for x in row] for row in T[1:]]
        s=[sum(1 for tau in first if tau<e) for e in oth]
        r=[sum(1 for x in Tp[0] if x<=i) for i in range(1,5)]
        print(T,"a",a,"D",Dset(w),"wt",wt,"T'",Tp,"s",s,"r(T')",r, "S(T')",S_of(r,2))


==> anc/ref3.sage <==
import sys
sys.path.insert(0, sys.argv[1])
from ref1 import syt, a_seq, Dset
from ref2 import C_brute
R.<x> = QQ[]
K = R.fraction_field()
def gf_tilde(m,k):
    if k==0: return K(1)
    return sum(x^sum(a_seq(w)[t-1] for t in Dset(w))/prod(1-x^a for a in a_seq(w)) for w in syt(m,k))
def gfC(m,k): return gf_tilde(m,k)-gf_tilde(m,k-1)
def cgf(k): return x^k/prod(1-x^i for i in range(1,k+1))

Ft = gf_tilde(3,2); Fc = gfC(3,2)
print("tilde:", Ft.numerator().factor(), "/", Ft.denominator().factor())
print("C    :", Fc.numerator().factor(), "/", Fc.denominator().factor())
claimT = (1+2*x+4*x^2+2*x^3+x^4)/((1-x)^6*(1+x)^5)
claimC = x^2*(6+8*x+x^2-6*x^3-2*x^4+2*x^5+x^6)/((1-x)^6*(1+x)^5)
print("claimed tilde ok:", Ft==claimT, " claimed C ok:", Fc==claimC)
P.<t> = PowerSeriesRing(QQ, default_prec=1002)
ser = claimC.numerator()(t)/claimC.denominator()(t)
co = ser.list()
print("brute vs series n<=20:", all(co[n]==C_brute(3,2,n) for n in range(21)))
for n in (10,100,1000):
    A = co[n]/(n//2)
    print(n, (A/(n^4/192)).n(digits=6))
# second-order behaviour: n*(ratio-1) for even and odd n
for n in (999,1000,1001):
    A = co[n]/(n//2); print("n*(ratio-1)",n, (n*(A/(n^4/192)-1)).n(digits=6))

# pole orders for general (m,k)
def pole_orders(f):
    return sorted([(str(p),e) for p,e in f.denominator().factor()])
for (m,k) in [(2,2),(3,2),(4,2),(2,3),(3,3),(4,3),(2,4),(3,4)]:
    print((m,k),"mk=",m*k,"denominator of C gf:",pole_orders(gfC(m,k)))
# n*(ratio-1) for k=3
from ref1 import B_a, G
for (m,k) in [(2,3),(3,3),(2,4),(3,4),(4,3)]:
    f = gfC(m,k); N=2003
    P.<t> = PowerSeriesRing(QQ, default_prec=N+1)
    cs = (f.numerator()(t)/f.denominator()(t)).list()
    g = cgf(k); cc = (g.numerator()(t)/g.denominator()(t)).list()
    Gc = QQ(str(G(m,k,B_a(m,k))))
    out=[]
    for n in (10,100,500,1000,2000,2001,2002,2003):
        A = cs[n]/cc[n]; r = A/(Gc*n^((m-1)*k))
        out.append((n, r.n(digits=6), (n*(r-1)).n(digits=6)))
    print((m,k), out)


==> anc/ref4.sage <==
import sys
sys.path.insert(0, sys.argv[1])
from ref1 import syt, a_seq, Dset
R.<x> = QQ[]
K = R.fraction_field()
def gf_tilde(m,k):
    if k==0: return K(1)
    return sum(x^sum(a_seq(w)[t-1] for t in Dset(w))/prod(1-x^a for a in a_seq(w)) for w in syt(m,k))
def top2(f, zeta_sign, N):
    """coefficients of (1 - x/zeta)^-N and ^-(N-1) in the partial fraction expansion at zeta=+-1"""
    z = zeta_sign
    g = f*(1-x/z)^N          # regular at z
    g = K(g)
    c0 = g(z)
    c1 = -z*derivative(g)(z)   # g = c0 + c1 (1-x/z) + ...
    return c0, c1
for m in (2,3,4,5):
    k=2; N=m*k
    f = gf_tilde(m,k)-gf_tilde(m,k-1)
    c0,c1 = top2(f,1,N)
    dm = [e for p,e in f.denominator().factor() if p==x+1][0]
    b0 = (f*(1+x)^(N-1))(-1)
    # C_n = c0*binom(n+N-1,N-1) + c1*binom(n+N-2,N-2) + (-1)^n b0 binom(n+N-2,N-2) + O(n^(N-3))
    # relative to c0 n^(N-1)/(N-1)!:  1 + [N(N-1)/2 + (N-1) c1/c0]/n + (-1)^n (N-1)(b0/c0)/n
    alpha = N*(N-1)/2 + (N-1)*c1/c0
    beta = (N-1)*b0/c0
    # c_{2,n} = n/2 - 1/4 + (-1)^n/4  => relative 1 - 1/(2n) + (-1)^n/(2n)
    print("m",m,"order at -1:",dm,"alpha",alpha,"beta",beta,"=> A ratio = 1 + (%s)/n + (%s)(-1)^n/n"%(alpha+1/2, beta-1/2))


==> anc/stanley_dp.sage <==
# stanley_dp.sage -- Stanley's sum over SYT of shape (k^m), computed by dynamic programming over
# the lattice of order ideals instead of tableau by tableau.
#
# The numerator of TG_k over the full denominator D = prod_I (1 - u_I) is
#     sum_T  prod_{t in Des T} u_{I_t(T)}  *  prod_{I not in chain(T)} (1 - u_I).
# A chain picks exactly one ideal of each size t = 1..mk, so the product splits by size, and the
# sum over T becomes a transfer over sizes with state (ideal I_t, row of the cell added last):
#     V[I', i'] = prod_{|J| = |I'|, J != I'} (1 - u_J) * sum_{(I, i) -> I'} [i' < i] u_I * V[I, i].
# That is (number of ideals) x m polynomial products in all, against (#SYT) x (#ideals - mk) for
# the direct sum in multichains.sage (m = 3, k = 4: about 100 against 462 x 22).
#
# grading = "multi":   one variable per cell, the ring of multichains.sage
# grading = "simple":  x1..xk for the top row, one variable for each lower row (y, z, ..), i.e.
#                      Azam-Richmond's grading x^lambda y^|mu| z^|nu|
# Load after multichains.sage.

import functools


@functools.cache
def sring(m, k):
    """ZZ[x1..xk, y, z, ..]: the simply graded ring, and the list X as in ring(m, k)."""
    names = [f"x{j+1}" for j in range(k)] + [NAMES[i] for i in range(1, m)]
    R = PolynomialRing(ZZ, names, order="degrevlex")
    g = R.gens()
    X = [[g[j] for j in range(k)]] + [[g[k + i - 1]] * k for i in range(1, m)]
    return R, X


def _ring(m, k, grading):
    return ring(m, k) if grading == "multi" else sring(m, k)


@functools.cache
def stanley_numerator_dp(m, k, grading="multi"):
    R, X = _ring(m, k, grading)
    ids = ideals(m, k)
    u = {a: mono(X, a) for a in ids}
    by_size = {}
    for a in ids:
        by_size.setdefault(sum(a), []).append(a)
    first = (1,) + (0,) * (m - 1)
    V = {(first, 0): R(1)}
    for t in range(2, m * k + 1):
        incoming = {}
        for (I, i), val in V.items():
            for i2 in range(m):
                J = list(I); J[i2] += 1; J = tuple(J)
                if J[i2] > k or (i2 > 0 and J[i2] > J[i2 - 1]):
                    continue
                incoming[J, i2] = incoming.get((J, i2), R(0)) + (u[I] * val if i2 < i else val)
        V = {}
        for (J, i2), val in incoming.items():
            V[J, i2] = val * prod((1 - u[a] for a in by_size[t] if a != J), R(1))
    return sum(V.values())


def denominator_g(m, k, grading="multi"):
    R, X = _ring(m, k, grading)
    return prod(1 - mono(X, a) for a in ideals(m, k))


def exact_numerator_dp(m, k, grading="multi"):
    """Numerator of G_k = TG_k - TG_{k-1} (top row of length exactly k) over D_k."""
    R, X = _ring(m, k, grading)
    Nk = stanley_numerator_dp(m, k, grading)
    if k == 1:
        return Nk - denominator_g(m, 1, grading)
    R1, X1 = _ring(m, k - 1, grading)
    if grading == "multi":
        phi = R1.hom([X[i][j] for i in range(m) for j in range(k - 1)], R)
    else:
        phi = R1.hom([X[0][j] for j in range(k - 1)] + [X[i][0] for i in range(1, m)], R)
    extra = prod(1 - mono(X, a) for a in ideals(m, k) if a[0] == k)
    return Nk - phi(stanley_numerator_dp(m, k - 1, grading)) * extra

